Stable Vectorization of Multiparameter Persistent Homology using Signed Barcodes as Measures

Persistent homology (PH) provides topological descriptors for geometric data, such as weighted graphs, which are interpretable, stable to perturbations, and invariant under, e.g., relabeling. Most applications of PH focus on the one-parameter case -- where the descriptors summarize the changes in topology of data as it is filtered by a single quantity of interest -- and there is now a wide array of methods enabling the use of one-parameter PH descriptors in data science, which rely on the stable vectorization of these descriptors as elements of a Hilbert space. Although the multiparameter PH (MPH) of data that is filtered by several quantities of interest encodes much richer information than its one-parameter counterpart, the scarceness of stability results for MPH descriptors has so far limited the available options for the stable vectorization of MPH. In this paper, we aim to bring together the best of both worlds by showing how the interpretation of signed barcodes -- a recent family of MPH descriptors -- as signed measures leads to natural extensions of vectorization strategies from one parameter to multiple parameters. The resulting feature vectors are easy to define and to compute, and provably stable. While, as a proof of concept, we focus on simple choices of signed barcodes and vectorizations, we already see notable performance improvements when comparing our feature vectors to state-of-the-art topology-based methods on various types of data.

==> pictures/heatmap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.stats import multivariate_normal\n",
    "\n",
    "maximum = 3\n",
    "#minimum = -0.25\n",
    "minimum = 0\n",
    "n = 36\n",
    "grid = np.array(\n",
    "    [\n",
    "        [(np.array([x, y]) / (n - 1)) * (maximum - minimum) + minimum for y in range(n)]\n",
    "        for x in range(n)\n",
    "    ]\n",
    ")\n",
    "\n",
    "points = [[0, 1], [1, 0], [2, 1], [1, 2], [2, 2]]\n",
    "signs = [1, 1, -1, -1, 1]\n",
    "\n",
    "variance = 0.3\n",
    "a = np.zeros((n, n))\n",
    "for p, s in zip(points, signs):\n",
    "    a += s * multivariate_normal(mean=p, cov=variance).pdf(grid)\n",
    "\n",
    "plt.imshow(a.T[::-1, :], cmap=\"viridis\", interpolation=\"nearest\")\n",
    "plt.gca().set_axis_off()\n",
    "plt.subplots_adjust(top=1, bottom=0, right=1, left=0, hspace=0, wspace=0)\n",
    "plt.margins(0, 0)\n",
    "plt.gca().xaxis.set_major_locator(plt.NullLocator())\n",
    "plt.gca().yaxis.set_major_locator(plt.NullLocator())\n",
    "cbar = plt.colorbar()\n",
    "cbar.set_ticks([])\n",
    "plt.savefig(\"convolution.png\", bbox_inches=\"tight\", pad_inches=0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "default",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> pictures/runtimes.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "### UCR\n",
    "\n",
    "# Axis 0 : dataset\n",
    "# Second axis :\n",
    "#    simplex tree,\n",
    "#    signed measure degree [0,1] resolution 200\n",
    "#    SWD num_direction=50\n",
    "#    Convolution resolution 50\n",
    "\n",
    "all_times = np.array(\n",
    "    [\n",
    "        [5.315922441, 2.375888631, 24.871962428, 4.509893335],\n",
    "        [7.78289585, 3.827741003, 56.259648925, 6.643595364],\n",
    "        [5.263102288, 2.519050969, 24.397110396, 4.752814903],\n",
    "        [5.347722122, 2.775934997, 25.679707968, 5.439456934],\n",
    "        [8.151102431, 4.235516968, 56.833231001, 7.776464978],\n",
    "        [5.413934877, 2.784857897, 25.255839862, 5.357675891],\n",
    "        [1.776148252, 0.883557704, 1.761476315, 1.22415517],\n",
    "        [0.142779174, 0.177802126, 0.499242938, 0.318065066],\n",
    "        [6.87706895, 2.791728151, 18.960166129, 2.490788405],\n",
    "        [3.241490462, 1.274421279, 3.035546734, 2.424572694],\n",
    "        [13.082891378, 5.254539208, 53.833309669, 8.81239921],\n",
    "        [1.765343879, 0.67273286, 0.474568844, 0.52608722],\n",
    "        [4.234762402, 1.342190886, 2.530266965, 0.064893082],\n",
    "        [4.247176689, 1.317773867, 2.531660818, 0.05712735],\n",
    "        [4.269530479, 1.333826253, 2.501496178, 0.062660982],\n",
    "        [5.545909882, 2.368572216, 6.057330448, 2.161794799],\n",
    "        [2.562768765, 1.975818771, 13.338067033, 3.8279185],\n",
    "    ]\n",
    ")\n",
    "\n",
    "all_names = [\n",
    "    \"DistalPhalanxOutlineAgeGroup\",\n",
    "    \"DistalPhalanxOutlineCorrect\",\n",
    "    \"DistalPhalanxTW\",\n",
    "    \"ProximalPhalanxOutlineAgeGroup\",\n",
    "    \"ProximalPhalanxOutlineCorrect\",\n",
    "    \"ProximalPhalanxTW\",\n",
    "    \"ECG200\",\n",
    "    \"ItalyPowerDemand\",\n",
    "    \"MedicalImages\",\n",
    "    \"Plane\",\n",
    "    \"SwedishLeaf\",\n",
    "    \"GunPoint\",\n",
    "    \"GunPointAgeSpan\",\n",
    "    \"GunPointMaleVersusFemale\",\n",
    "    \"GunPointOldVersusYoung\",\n",
    "    \"PowerCons\",\n",
    "    \"SyntheticControl\",\n",
    "]\n",
    "\n",
    "n_simplices_UCR = [\n",
    "    76153,\n",
    "    76153,\n",
    "    76153,\n",
    "    76153,\n",
    "    76153,\n",
    "    76153,\n",
    "    134137,\n",
    "    1561,\n",
    "    147536,\n",
    "    467321,\n",
    "    325625,\n",
    "    529543,\n",
    "    529543,\n",
    "    529543,\n",
    "    529543,\n",
    "    467321,\n",
    "    30913,\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "76153\n",
      "76153\n",
      "76153\n",
      "76153\n",
      "76153\n",
      "76153\n",
      "134137\n",
      "1561\n",
      "147536\n",
      "467321\n",
      "325625\n",
      "529543\n",
      "529543\n",
      "529543\n",
      "529543\n",
      "467321\n",
      "30913\n"
     ]
    }
   ],
   "source": [
    "for r in n_simplices_UCR:\n",
    "    print(r)\n",
    "    #print(\"%.2f\" % r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'Runtime in seconds')"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "datasets = all_names\n",
    "runtimes = all_times[:,0] + all_times[:,1]\n",
    "n_simplices = n_simplices_UCR\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.scatter(n_simplices, runtimes)\n",
    "for i, txt in enumerate(datasets):\n",
    "    ax.annotate(txt, (n_simplices[i], runtimes[i]))\n",
    "\n",
    "plt.xlabel(\"Number of simplices\")\n",
    "plt.ylabel(\"Runtime in seconds\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "### GRAPH DATA\n",
    "\n",
    "datasets = [\n",
    "    \"graphs/BZR\",\n",
    "    \"graphs/COX2\",\n",
    "    \"graphs/DHFR\",\n",
    "    \"graphs/IMDB-BINARY\",\n",
    "    \"graphs/IMDB-MULTI\",\n",
    "    \"graphs/MUTAG\",\n",
    "    \"graphs/PROTEINS\",\n",
    "]\n",
    "times = [\n",
    "    (\n",
    "        [0.086927178, 0.619973455, 4.276191372, 1.968040436],\n",
    "        74.10864197530864,\n",
    "        14.934029394581962,\n",
    "    ),\n",
    "    (\n",
    "        [0.127093463, 0.778026732, 6.20636338, 2.236364609],\n",
    "        84.67023554603854,\n",
    "        8.291170230969074,\n",
    "    ),\n",
    "    (\n",
    "        [0.250438005, 1.295349987, 16.852359178, 4.088368432],\n",
    "        86.97222222222223,\n",
    "        18.294201262247913,\n",
    "    ),\n",
    "    (\n",
    "        [0.306126013, 81.188186565, 14.278947138, 3.966511138],\n",
    "        116.304,\n",
    "        113.39139995608134,\n",
    "    ),\n",
    "    (\n",
    "        [0.366303616, 91.182573558, 29.737757524, 3.331653173],\n",
    "        78.93666666666667,\n",
    "        117.92980110594985,\n",
    "    ),\n",
    "    (\n",
    "        [0.036884164, 0.230033403, 0.741939799, 0.520433741],\n",
    "        37.723404255319146,\n",
    "        10.23802284698081,\n",
    "    ),\n",
    "    (\n",
    "        [0.401041263, 8.173849277, 26.59950372, 11.956444414],\n",
    "        111.8733153638814,\n",
    "        129.89683216233487,\n",
    "    ),\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "hsm_times = [ t[0][2]  for t in times]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4.28\n",
      "6.21\n",
      "16.85\n",
      "14.28\n",
      "29.74\n",
      "0.74\n",
      "26.60\n"
     ]
    }
   ],
   "source": [
    "for r in hsm_times:\n",
    "    print(\"%.2f\" % r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "[405, 467, 756, 1000, 1500, 188, 1113]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = [[[simplextree, signed_measure resolution 100, SWD num dir 50, image res 20], mean simplifies, std simplicies] for data in dataset]"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "default",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

